ACP: An End-to-End Transport Protocol for Delivering Fresh Updates in the Internet-of-Things

The next generation of networks must support billions of connected devices in the Internet-of-Things (IoT). To support IoT applications, sources sense and send their measurement updates over the Internet to a monitor (control station) for real-time monitoring and actuation. Ideally, these updates would be delivered at a high rate, only constrained by the sensing rate supported by the sources. However, given network constraints, such a rate may lead to delays in delivery of updates at the monitor that make the freshest update at the monitor unacceptably old for the application. We propose a novel transport layer protocol, namely the Age Control Protocol (ACP), that enables timely delivery of such updates to monitors, in a network-transparent manner. ACP allows the source to adapt its rate of updates to dynamic network conditions such that the average age of the sensed information at the monitor is minimized. We detail the protocol and the proposed control algorithm. We demonstrate its efficacy using extensive simulations and real-world experiments, which have a source send its updates over the Internet to a monitor on another continent.

==> Figs/Matlab_fig_Mobicom2019/hex2rgb.m <==
function [ rgb ] = hex2rgb(hex,range)
% hex2rgb converts hex color values to rgb arrays on the range 0 to 1. 
% 
% 
% * * * * * * * * * * * * * * * * * * * * 
% SYNTAX:
% rgb = hex2rgb(hex) returns rgb color values in an n x 3 array. Values are
%                    scaled from 0 to 1 by default. 
%                    
% rgb = hex2rgb(hex,256) returns RGB values scaled from 0 to 255. 
% 
% 
% * * * * * * * * * * * * * * * * * * * * 
% EXAMPLES: 
% 
% myrgbvalue = hex2rgb('#334D66')
%    = 0.2000    0.3020    0.4000
% 
% 
% myrgbvalue = hex2rgb('334D66')  % <-the # sign is optional 
%    = 0.2000    0.3020    0.4000
% 
%
% myRGBvalue = hex2rgb('#334D66',256)
%    = 51    77   102
% 
% 
% myhexvalues = ['#334D66';'#8099B3';'#CC9933';'#3333E6'];
% myrgbvalues = hex2rgb(myhexvalues)
%    =   0.2000    0.3020    0.4000
%        0.5020    0.6000    0.7020
%        0.8000    0.6000    0.2000
%        0.2000    0.2000    0.9020
% 
% 
% myhexvalues = ['#334D66';'#8099B3';'#CC9933';'#3333E6'];
% myRGBvalues = hex2rgb(myhexvalues,256)
%    =   51    77   102
%       128   153   179
%       204   153    51
%        51    51   230
% 
% HexValsAsACharacterArray = {'#334D66';'#8099B3';'#CC9933';'#3333E6'}; 
% rgbvals = hex2rgb(HexValsAsACharacterArray)
% 
% * * * * * * * * * * * * * * * * * * * * 
% Chad A. Greene, April 2014
%
% Updated August 2014: Functionality remains exactly the same, but it's a
% little more efficient and more robust. Thanks to Stephen Cobeldick for
% the improvement tips. In this update, the documentation now shows that
% the range may be set to 256. This is more intuitive than the previous
% style, which scaled values from 0 to 255 with range set to 255.  Now you
% can enter 256 or 255 for the range, and the answer will be the same--rgb
% values scaled from 0 to 255. Function now also accepts character arrays
% as input. 
% 
% * * * * * * * * * * * * * * * * * * * * 
% See also rgb2hex, dec2hex, hex2num, and ColorSpec. 
% 

%% Input checks:

assert(nargin>0&nargin<3,'hex2rgb function must have one or two inputs.') 

if nargin==2
    assert(isscalar(range)==1,'Range must be a scalar, either "1" to scale from 0 to 1 or "256" to scale from 0 to 255.')
end

%% Tweak inputs if necessary: 

if iscell(hex)
    assert(isvector(hex)==1,'Unexpected dimensions of input hex values.')
    
    % In case cell array elements are separated by a comma instead of a
    % semicolon, reshape hex:
    if isrow(hex)
        hex = hex'; 
    end
    
    % If input is cell, convert to matrix: 
    hex = cell2mat(hex);
end

if strcmpi(hex(1,1),'#')
    hex(:,1) = [];
end

if nargin == 1
    range = 1; 
end

%% Convert from hex to rgb: 

switch range
    case 1
        rgb = reshape(sscanf(hex.','%2x'),3,[]).'/255;

    case {255,256}
        rgb = reshape(sscanf(hex.','%2x'),3,[]).';
    
    otherwise
        error('Range must be either "1" to scale from 0 to 1 or "256" to scale from 0 to 255.')
end

end


==> Figs/Matlab_fig_Mobicom2019/mobicom_rateError_plotter.m <==
%Now lets plot
age = [];
lambda = [];
backlog = [];
rtt = [];
var_age = [];
var_lambda = [];
var_backlog = [];
var_rtt = [];

for i = 1:length(avg_hop(:,1))
    values = avg_hop(i,:);
    age = [age; values(1:4:end)];
    rtt = [rtt; values(2:4:end)];
    backlog = [backlog; values(3:4:end)];
    lambda = [lambda; values(4:4:end)];
    
    
    values = var_hop(i,:);
    var_age = [var_age; values(1:4:end)];
    var_rtt = [var_rtt; values(2:4:end)];
    var_backlog = [var_backlog; values(3:4:end)];
    var_lambda = [var_lambda; values(4:4:end)];
    
    
end

% if num_hops == 1
%     Variables = {'1'};
%     nGroup = 1; % Number of group
%     nStack = 3; % Number of bars/group
% elseif num_hops == 2
%     Variables = {'1-1', '1-5'};
%     nGroup = 2; % Number of group
%     nStack = 3; % Number of bars/group
% else
Variables = {'p=0', 'p=0.1', 'p=0.3'};
nGroup = 3; % Number of group
nStack = 3; % Number of bars/group
% end

l = cell(1,3);
l{1}='ACP'; l{2}='Optimal'; l{3}='Basic';

name_age = ['age_', app, '_', num_hops, '_', rate, '.fig'];
name_var = ['var_', app, '_', num_hops, '_', rate, '.fig'];
name_backlog = ['backlog_', app, '_', num_hops, '_', rate, '.fig'];

% % %PLOT FOR AGE
h = figure();
hb = bar(age);
hold on;
error = sqrt(var_age);
ngroups = size(age, 1);
nbars = size(age, 2);
% Calculating the width for each bar group
groupwidth = min(0.8, nbars/(nbars + 1.5));
% Set the position of each error bar in the centre of the main bar
for i = 1:nbars
    % Calculate center of each bar
    x = (1:ngroups) - groupwidth/2 + (2*i-1) * groupwidth / (2*nbars);
    errorbar(x, age(:,i), error(:,i), '.', 'LineWidth', 2, 'Color', 'k');
end
set(gca,'FontSize',36);
%xlabel('Time (s)','fontsize',36);
ylabel('Age (s)','fontsize',36);
set(gcf,'color','w');
hb(1).FaceColor = hex2rgb('#FF8C73');
hb(2).FaceColor = hex2rgb('#000064');
hb(3).FaceColor = hex2rgb('C72BD6');
set(gca,'XTickLabel',Variables);
legend(hb, l, 'Location','northeast' , 'FontSize', 30);
box off;
% % savefig(h,name_age);

%PLOT for RTT
figure();
hb = bar(rtt);
error = sqrt(var_rtt);
hold on;
ngroups = size(rtt, 1);
nbars = size(rtt, 2);
% Calculating the width for each bar group
groupwidth = min(0.8, nbars/(nbars + 1.5));
% Set the position of each error bar in the centre of the main bar
for i = 1:nbars
    % Calculate center of each bar
    x = (1:ngroups) - groupwidth/2 + (2*i-1) * groupwidth / (2*nbars);
    errorbar(x, rtt(:,i), error(:,i), '.', 'LineWidth', 2, 'Color', 'k');
end
set(gca,'FontSize',36);
%xlabel('Time (s)','fontsize',36);
ylabel('RTT (s)','fontsize',36);
set(gcf,'color','w');
hb(1).FaceColor = hex2rgb('#FF8C73');
hb(2).FaceColor = hex2rgb('#000064');
hb(3).FaceColor = hex2rgb('C72BD6');
set(gca,'XTickLabel',Variables);
legend(hb, l, 'Location','northeast' , 'FontSize', 30);
box off;
%savefig(h,name_var);

%PLOT FOR BACKLOG
figure();
hb = bar(backlog);
error = sqrt(var_backlog);
hold on;
ngroups = size(backlog, 1);
nbars = size(backlog, 2);
% Calculating the width for each bar group
groupwidth = min(0.8, nbars/(nbars + 1.5));
% Set the position of each error bar in the centre of the main bar
for i = 1:nbars
    % Calculate center of each bar
    x = (1:ngroups) - groupwidth/2 + (2*i-1) * groupwidth / (2*nbars);
    errorbar(x, backlog(:,i), error(:,i), '.', 'LineWidth', 2, 'Color', 'k');
end
set(gca,'FontSize',36);
%xlabel('Time (s)','fontsize',36);
ylabel('Backlog','fontsize',36);
set(gcf,'color','w');
hb(1).FaceColor = hex2rgb('#FF8C73');
hb(2).FaceColor = hex2rgb('#000064');
hb(3).FaceColor = hex2rgb('C72BD6');
set(gca,'XTickLabel',Variables);
legend(hb, l, 'Location','northeast' , 'FontSize', 30);
box off;
%savefig(h,name_backlog);

%PLOT FOR LAMBDA
figure();
hb = bar(lambda);
error = sqrt(var_lambda);
hold on;
ngroups = size(lambda, 1);
nbars = size(lambda, 2);
% Calculating the width for each bar group
groupwidth = min(0.8, nbars/(nbars + 1.5));
% Set the position of each error bar in the centre of the main bar
for i = 1:nbars
    % Calculate center of each bar
    x = (1:ngroups) - groupwidth/2 + (2*i-1) * groupwidth / (2*nbars);
    errorbar(x, lambda(:,i), error(:,i), '.', 'LineWidth', 2, 'Color', 'k');
end
set(gca,'FontSize',36);
%xlabel('Time (s)','fontsize',36);
ylabel('Lambda','fontsize',36);
set(gcf,'color','w');
hb(1).FaceColor = hex2rgb('#FF8C73');
hb(2).FaceColor = hex2rgb('#000064');
hb(3).FaceColor = hex2rgb('C72BD6');
set(gca,'XTickLabel',Variables);
legend(hb, l, 'Location','northeast' , 'FontSize', 30);
box off;
%savefig(h,name_backlog);

